DG = FEM + flat elements, Part I: Diffusion

We establish a simple, rigorous, and easy to implement connection between the classical continuous finite element method (FEM) and the discontinuous Galerkin (DG) method for Poisson's problem. The key idea is to insert a vanishing-thickness layer of "dummy" elements along cell interfaces. By modifying the diffusion coefficient on these elements to be proportional to their thickness, we prove the FEM formulation converges to Babu\v{s}ka-Zl\'amal DG with trapezoidal edge quadrature. The scheme is trivial to implement by (i) a mesh edit that introduces degenerate interface elements and (ii) a single Jacobian threshold in an otherwise unmodified FEM code to handle the degenerate elements via the tempered finite element (TFEM) framework. We provide a rigorous derivation of the resulting TFEM-DG scheme, prove optimal $H^1$ and $L^2$ error estimates, and present numerical experiments in 2D and 3D. The method allows for simple implementation of DG in a FEM code and even adaptive element-by-element switching between FEM and DG with minimal coding effort. The framework is readily extensible, as we will demonstrate in a companion paper dedicated to evolutionary nonlinear first-order hyperbolic systems.

==> anc/DuplicateNodes.cpp <==
// Gmsh - Copyright (C) 1997-2025 C. Geuzaine, J.-F. Remacle
//
// See the LICENSE.txt file in the Gmsh root directory for license information.
// Please report all issues on https://gitlab.onelab.info/gmsh/gmsh/issues.
//
// Contributor(s):
//   Jiri Szotkowski 

#include "DuplicateNodes.h"
#include "GModel.h"
#include "discreteEdge.h"
#include "discreteFace.h"
#include "MElement.h"
#include "MLine.h"
#include "MTriangle.h"
#include "MQuadrangle.h"
#include "MEdge.h"
#include "Context.h"

#include "FlGui.h"

#include <algorithm>

constexpr uint64_t SHIFT = 32LL;

StringXNumber DuplicateNodesOption_Number[] = {
  {GMSH_FULLRC, "InsertMode", nullptr, 0.0},
  {GMSH_FULLRC, "ShrinkFactor", nullptr, 0.0},
  {GMSH_FULLRC, "Insert1DElement", nullptr, 0.0}};

extern "C" {
GMSH_Plugin *GMSH_RegisterDuplicateNodesPlugin()
{ return new GMSH_DuplicateNodesPlugin(); }
}

std::string GMSH_DuplicateNodesPlugin::getHelp() const
{
  return "This plugin enhances 2D meshes by inserting dummy zero-measure "
         "elements along each edge of every element. This facilitates "
         "straightforward implementation of the discontinuous Galerkin method "
         "(DG) within the tempered finite element method (TFEM) framework, "
         "enabling users to efficiently use DG in FEM-based implementations. "
         "For more information about TFEM-DG, see the companion papers `DG = "
         "FEM + flat elements' (Part I: Diffusion, Part II: Convection).\n"
         "\n"
         "The description of the plugin parameters follows:\n- `InsertMode'  "
         " - The user has the choice between the insertion of a quadrangle "
         "(InsertMode=0) or a pair of triangles (InsertMode=1) along each edge. "
         "The type of dummy elements chosen here does not have to coincide with" 
         "the type of elements in the original mesh. Quadrangles can be inserted into a "
         "triangular mesh and vice versa.\n"
         "- `ShrinkFactor' - This parameter "
         "serves the debugging purposes, should be a real number from the "
         "half-closed interval [0, 1), and describes how much the original "
         "elements are scaled down. For TFEM-DG purposes, the value of this "
         "parameter should be zero. To see the inserted dummy elements while "
         "also keeping the original elements large enough, we recommend "
         "setting this parameter to 0.25.\n"
         "- `Insert1DElement' - "
         "In the original TFEM-DG paper, only 2D dummy elements are inserted. "
         "However, there might be applications in which there is some "
         "computation taking place on the edges of the surfaces. Therefore, we "
         "add this boolean parameter (1 = true, 0 = false) by which it can be "
         "specified whether the dummy elements should also be included in 1D "
         "entities.";
}

int GMSH_DuplicateNodesPlugin::getNbOptions() const
{ return sizeof(DuplicateNodesOption_Number) / sizeof(StringXNumber); }

StringXNumber *GMSH_DuplicateNodesPlugin::getOption(int iopt)
{ return &DuplicateNodesOption_Number[iopt]; }

class EdgeData {
public:
  EdgeData(MEdge e) : edge(e) {}
  MEdge edge;
  std::vector<MVertex *> data;
};

struct MEdgeDataLessThan {
  bool operator()(const EdgeData &e1, const EdgeData &e2) const
  {
    if(e1.edge.getMinVertex() < e2.edge.getMinVertex()) return true;
    if(e1.edge.getMinVertex() > e2.edge.getMinVertex()) return false;
    if(e1.edge.getMaxVertex() < e2.edge.getMaxVertex()) return true;
    return false;
  }
};

void generateNewVerticesDependingOnShrinkFactorAndCentroid(
  double lam, const std::vector<MVertex *> &vs, std::vector<MVertex *> &nvs,
  GEntity *e)
{
  double cenx = 0.0, ceny = 0.0, cenz = 0.0;

  for(size_t i = 0; i < vs.size(); i++) {
    MVertex *v = vs[i];
    cenx += v->x() / ((double)vs.size());
    ceny += v->y() / ((double)vs.size());
    cenz += v->z() / ((double)vs.size());
  }

  for(size_t i = 0; i < vs.size(); i++) {
    MVertex *v = vs[i];
    nvs.push_back(new MVertex((1.0 - lam) * v->x() + lam * cenx,
                              (1.0 - lam) * v->y() + lam * ceny,
                              (1.0 - lam) * v->z() + lam * cenz, e));
  }
}

uint64_t getEdgeHash(const size_t a, const size_t b)
{ return (a << SHIFT) | b; }

void decryptEdgeHash(const uint64_t edgeHash, size_t &a, size_t &b)
{
  a = (edgeHash >> SHIFT);
  b = edgeHash & ((1LL << SHIFT) - 1);
}

void removeVerticesAndElementsFromEntities(
  GModel *m, const std::vector<GEntity *> &entities)
{
  for(auto e : entities) {
    for(size_t i = 0; i < e->getNumMeshElements(); i++) {
      MElement *el = e->getMeshElement(i);

      std::vector<MVertex *> vs;
      el->getVertices(vs);

      for(size_t j = 0; j < vs.size(); j++) {
        e->removeMeshVertex(vs[j], true);
      }
    }

    e->removeElements(true);
  }

  m->destroyMeshCaches();
}

void insert2DDummyElement(const int elType, const size_t iel, const size_t ioel,
                          MVertex *a, MVertex *b, MVertex *oa, MVertex *ob,
                          std::vector<MElement *> &newElements,
                          std::vector<size_t> &newElementsEntity)
{
  if(elType == 0) // QUADS
  {
    MQuadrangle *q = new MQuadrangle(b, a, oa, ob);
    newElements.push_back(q);
    if(newElementsEntity[iel] == 12) {}
    newElementsEntity.push_back(
      std::max(newElementsEntity[iel], newElementsEntity[ioel]));
  }
  else if(elType == 1) // TRIANGLES
  {
    MTriangle *t1 = new MTriangle(b, a, oa);
    newElements.push_back(t1);
    newElementsEntity.push_back(
      std::max(newElementsEntity[iel], newElementsEntity[ioel]));
    MTriangle *t2 = new MTriangle(oa, ob, b);
    newElements.push_back(t2);
    newElementsEntity.push_back(
      std::max(newElementsEntity[iel], newElementsEntity[ioel]));
  }
}

void handleCornersWhenMeshing1DEntity(
  std::vector<MVertex *> nvs, size_t i,
  std::map<size_t, size_t> &nodeNumTo0DEntity, size_t parentNum,
  size_t oneDEntityIndex, std::map<size_t, MVertex *> &zeroDEntityToVertex,
  std::vector<MElement *> &newElements, std::vector<size_t> &newElementsEntity)
{
  if(!nodeNumTo0DEntity.count(parentNum))
    return; // If I am not on a corner, I return

  size_t zeroD_ie = nodeNumTo0DEntity[parentNum];
  MVertex *zeroDEntityVertex;
  if(!zeroDEntityToVertex.count(zeroD_ie)) {
    zeroDEntityToVertex[zeroD_ie] = nvs[i];
    return;
  }
  else {
    zeroDEntityVertex = zeroDEntityToVertex[zeroD_ie];
  }

  newElements.push_back(new MLine(zeroDEntityVertex, nvs[i]));
  newElementsEntity.push_back(oneDEntityIndex);
}

/*
ELEMENT TYPE:
1 - point
2 - line
3 - triangle
*/

PView *GMSH_DuplicateNodesPlugin::execute(PView *view)
{
  const size_t DNPP_ELTYPETOINSERT = (size_t)DuplicateNodesOption_Number[0].def;
  const double DNPP_SHRINK = DuplicateNodesOption_Number[1].def;
  const bool DNPP_MESH1DENT = (bool)DuplicateNodesOption_Number[2].def;

  Msg::Info("InsertMode (1 = triangle, 0 = quads): %d", DNPP_ELTYPETOINSERT);
  Msg::Info("ShrinkFactor: %f", DNPP_SHRINK);
  Msg::Info("Insert1DElement: %s", DNPP_MESH1DENT ? "true" : "false");

  GModel *m = GModel::current();

  std::vector<GEntity *> entities;
  m->getEntities(entities);

  std::vector<MVertex *> newNodes;
  std::vector<size_t> newNodesEntity;
  std::vector<MElement *> newElements;
  std::vector<size_t> newElementsEntity;
  std::map<uint64_t, size_t> edgeHashToElementIndex;
  std::map<size_t, size_t> parentVertexNum;
  std::map<uint64_t, size_t> edgeHashTo1DElementNum;
  std::map<size_t, std::vector<size_t>>
    neighboringSurfacesOf1DElements; // 1D elem by num, entity by index
  std::map<size_t, size_t> oneDElementNumToLineIndex;
  std::map<size_t, std::vector<MVertex *>> oneDNodesByNumsOfTheirParents;
  std::map<size_t, size_t> nodeNumTo0DEntity;
  std::map<size_t, MVertex *> zeroDEntityToVertex;
  std::map<size_t, size_t> newNodesNumToLineIndexToWhich1DElementWillBeAdded;

  // Fill nodeNumTo0DEntity datastructure
  for(size_t ie = 0; ie < entities.size(); ie++) {
    GEntity *e = entities[ie];
    if(e->dim() != 0) continue;
    for(size_t i = 0; i < e->mesh_vertices.size(); i++) {
      nodeNumTo0DEntity[e->mesh_vertices[i]->getNum()] = ie;
    }
  }

  // Fill edgeHashTo1DElementNum datastructure
  //  and oneDElementNumToLineIndex
  for(size_t ie = 0; ie < entities.size(); ie++) {
    GEntity *e = entities[ie];
    if(e->dim() != 1) continue;

    for(size_t iel = 0; iel < e->getNumMeshElements(); iel++) {
      MElement *el = e->getMeshElement(iel);

      oneDElementNumToLineIndex[el->getNum()] = ie;

      std::vector<MVertex *> vs;
      el->getVertices(vs);

      std::vector<size_t> ivs;
      for(size_t i = 0; i < vs.size(); i++) { ivs.push_back(vs[i]->getNum()); }

      for(size_t i = 0; i < ivs.size(); i++) {
        const size_t a = ivs[i], b = ivs[(i + 1) % ivs.size()];
        uint64_t hash = getEdgeHash(a, b);
        uint64_t dualHash = getEdgeHash(b, a);
        edgeHashTo1DElementNum[hash] = el->getNum();
        edgeHashTo1DElementNum[dualHash] = el->getNum();
      }
    }
  }

  // Fill neighboringSurfacesTo1DElements datastructure
  for(size_t ie = 0; ie < entities.size(); ie++) {
    GEntity *e = entities[ie];
    if(e->dim() != 2) continue;

    for(size_t iel = 0; iel < e->getNumMeshElements(); iel++) {
      MElement *el = e->getMeshElement(iel);

      std::vector<MVertex *> vs;
      el->getVertices(vs);

      std::vector<size_t> ivs;
      for(size_t i = 0; i < vs.size(); i++) { ivs.push_back(vs[i]->getNum()); }

      for(size_t i = 0; i < ivs.size(); i++) {
        const size_t a = ivs[i], b = ivs[(i + 1) % ivs.size()];
        uint64_t hash = getEdgeHash(a, b);

        if(edgeHashTo1DElementNum.count(hash)) {
          neighboringSurfacesOf1DElements[edgeHashTo1DElementNum[hash]]
            .push_back(ie);
        }
      }
    }
  }

  for(size_t ie = 0; ie < entities.size(); ie++) {
    GEntity *e = entities[ie];
    if(e->dim() != 2) continue;

    for(size_t iel = 0; iel < e->getNumMeshElements(); iel++) {
      MElement *el = e->getMeshElement(iel);

      std::vector<MVertex *> vs;
      el->getVertices(vs);
      std::vector<MVertex *> nvs;
      generateNewVerticesDependingOnShrinkFactorAndCentroid(DNPP_SHRINK, vs,
                                                            nvs, e);

      for(size_t i = 0; i < nvs.size(); i++) { newNodes.push_back(nvs[i]); }

      MElement *nel;
      if(nvs.size() == 3) { nel = new MTriangle(nvs[0], nvs[1], nvs[2]); }
      else if(nvs.size() == 4) {
        nel = new MQuadrangle(nvs[0], nvs[1], nvs[2], nvs[3]);
      }
      else {
        Msg::Error("The mesh contains 2D element which is not triangle nor "
                   "quadrangle.");
        return view;
      }
      newElements.push_back(nel);
      newElementsEntity.push_back(ie);
      const size_t newFullMeasureElementIndex = newElements.size() - 1;

      std::vector<size_t> nums_vs;
      for(size_t i = 0; i < vs.size(); i++) {
        nums_vs.push_back(vs[i]->getNum());
      }

      for(size_t i = 0; i < nvs.size(); i++) {
        parentVertexNum[nvs[i]->getNum()] = nums_vs[i];
      }

      std::vector<size_t> targetEntityOfCopiedNode(nvs.size(), ie);
      for(size_t i = 0; i < nums_vs.size(); i++) {
        const size_t ia = i, ib = (i + 1) % nums_vs.size();
        const size_t a = nums_vs[ia], b = nums_vs[ib];
        uint64_t hash = getEdgeHash(a, b);
        edgeHashToElementIndex[hash] = newFullMeasureElementIndex;

        if(edgeHashTo1DElementNum.count(hash)) {
          size_t num1DElement = edgeHashTo1DElementNum[hash];
          const auto &surfaces = neighboringSurfacesOf1DElements[num1DElement];

          if(surfaces.size() == 1) {
            // Boundary --> add 1D element and dummy element
            const size_t oneDEntityIndex =
              oneDElementNumToLineIndex[num1DElement];

            std::vector<MVertex *> oneDvs = {vs[ia], vs[ib]};
            std::vector<MVertex *> oneDnvs;

            generateNewVerticesDependingOnShrinkFactorAndCentroid(
              DNPP_SHRINK, oneDvs, oneDnvs, entities[oneDEntityIndex]);

            MVertex *oa = oneDnvs[0];
            MVertex *ob = oneDnvs[1];

            newNodes.push_back(oa);
            newNodes.push_back(ob);

            targetEntityOfCopiedNode.push_back(oneDEntityIndex);
            targetEntityOfCopiedNode.push_back(oneDEntityIndex);

            if(DNPP_MESH1DENT) {
              oneDNodesByNumsOfTheirParents[parentVertexNum[nvs[ia]->getNum()]]
                .push_back(oa);
              oneDNodesByNumsOfTheirParents[parentVertexNum[nvs[ib]->getNum()]]
                .push_back(ob);

              newNodesNumToLineIndexToWhich1DElementWillBeAdded[oa->getNum()] =
                oneDEntityIndex;
              newNodesNumToLineIndexToWhich1DElementWillBeAdded[ob->getNum()] =
                oneDEntityIndex;

              handleCornersWhenMeshing1DEntity(
                oneDnvs, 0, nodeNumTo0DEntity,
                parentVertexNum[nvs[ia]->getNum()], oneDEntityIndex,
                zeroDEntityToVertex, newElements, newElementsEntity);

              handleCornersWhenMeshing1DEntity(
                oneDnvs, 1, nodeNumTo0DEntity,
                parentVertexNum[nvs[ib]->getNum()], oneDEntityIndex,
                zeroDEntityToVertex, newElements, newElementsEntity);
            }

            newElements.push_back(new MLine(oa, ob));
            newElementsEntity.push_back(oneDEntityIndex);

            insert2DDummyElement(DNPP_ELTYPETOINSERT,
                                 newFullMeasureElementIndex,
                                 newElements.size() - 1, nvs[ia], nvs[ib], oa,
                                 ob, newElements, newElementsEntity);

            continue;
          }

          if(surfaces.size() == 2) {
            // Inner edge (line, 1D entity) --> one side of the 2D element will
            // be also 1D element; which one of the two elements will be chosen
            // is decided by the surface tag <-- the 2D element in the surface
            // with lesser tag will contain the 1D element
            if(*std::min_element(surfaces.begin(), surfaces.end()) != ie)
              continue;

            size_t oneDEntityIndex = oneDElementNumToLineIndex[num1DElement];
            targetEntityOfCopiedNode[ia] = oneDEntityIndex;
            targetEntityOfCopiedNode[ib] = oneDEntityIndex;
            newElements.push_back(new MLine(nvs[ia], nvs[ib]));
            newElementsEntity.push_back(oneDEntityIndex);

            if(!DNPP_MESH1DENT) continue;
            oneDNodesByNumsOfTheirParents[parentVertexNum[nvs[ia]->getNum()]]
              .push_back(nvs[ia]);
            oneDNodesByNumsOfTheirParents[parentVertexNum[nvs[ib]->getNum()]]
              .push_back(nvs[ib]);

            newNodesNumToLineIndexToWhich1DElementWillBeAdded[nvs[ia]
                                                                ->getNum()] =
              oneDEntityIndex;
            newNodesNumToLineIndexToWhich1DElementWillBeAdded[nvs[ib]
                                                                ->getNum()] =
              oneDEntityIndex;

            handleCornersWhenMeshing1DEntity(
              nvs, ia, nodeNumTo0DEntity, parentVertexNum[nvs[ia]->getNum()],
              oneDEntityIndex, zeroDEntityToVertex, newElements,
              newElementsEntity);

            handleCornersWhenMeshing1DEntity(
              nvs, ib, nodeNumTo0DEntity, parentVertexNum[nvs[ib]->getNum()],
              oneDEntityIndex, zeroDEntityToVertex, newElements,
              newElementsEntity);

            continue;
          }

          Msg::Error(
            "There is a 1D element that has more than 2 neighboring surfaces.");
          return view;
        }
      }

      for(size_t i = 0; i < targetEntityOfCopiedNode.size(); i++) {
        newNodesEntity.push_back(targetEntityOfCopiedNode[i]);
      }
    }
  }

  if(DNPP_MESH1DENT) {
    for(const auto &[parentNum, vs] : oneDNodesByNumsOfTheirParents) {
      for(size_t i = 0; i < vs.size() - 1; i++) {
        for(size_t j = i + 1; j < vs.size(); j++) {
          MVertex *a = vs[i], *b = vs[j];
          size_t aLine =
            newNodesNumToLineIndexToWhich1DElementWillBeAdded[a->getNum()];
          size_t bLine =
            newNodesNumToLineIndexToWhich1DElementWillBeAdded[b->getNum()];
          if(aLine != bLine) continue;

          newElements.push_back(new MLine(a, b));
          newElementsEntity.push_back(aLine);
        }
      }
    }
  }

  removeVerticesAndElementsFromEntities(m, entities);

  std::map<uint64_t, bool> edgeVisited;
  // Iterate through edges within the entity
  for(auto &[edgeHash, iel] : edgeHashToElementIndex) {
    // Check whether this edge was already processed
    if(edgeVisited.count(edgeHash)) continue;
    edgeVisited[edgeHash] = true;
    size_t ia, ib;
    decryptEdgeHash(edgeHash, ia, ib);
    uint64_t dualHash = getEdgeHash(ib, ia);
    if(!edgeHashToElementIndex.count(dualHash)) continue;
    edgeVisited[dualHash] = true;
    const size_t ioel = edgeHashToElementIndex[dualHash];

    // Find, which vertices (from the set of newly added ones) need to be
    // connected
    size_t iael = -1, ibel = -1, iaoel = -1, iboel = -1;

    std::vector<MVertex *> elv;
    newElements[iel]->getVertices(elv);
    for(size_t i = 0; i < elv.size(); i++) {
      auto v = elv[i];
      auto vNum = v->getNum();
      if(parentVertexNum[vNum] == ia) {
        iael = i;
        continue;
      }
      if(parentVertexNum[vNum] == ib) {
        ibel = i;
        continue;
      }
    }
    std::vector<MVertex *> oelv;
    newElements[ioel]->getVertices(oelv);
    for(size_t i = 0; i < oelv.size(); i++) {
      auto v = oelv[i];
      auto vNum = v->getNum();
      if(parentVertexNum[vNum] == ia) {
        iaoel = i;
        continue;
      }
      if(parentVertexNum[vNum] == ib) {
        iboel = i;
        continue;
      }
    }

    // Add the quad or triangle
    MVertex *a, *b, *oa, *ob;
    a = newElements[iel]->getVertex(iael);
    b = newElements[iel]->getVertex(ibel);
    oa = newElements[ioel]->getVertex(iaoel);
    ob = newElements[ioel]->getVertex(iboel);

    insert2DDummyElement(DNPP_ELTYPETOINSERT, iel, ioel, a, b, oa, ob,
                         newElements, newElementsEntity);
  }

  for(size_t iv = 0; iv < newNodes.size(); iv++) {
    MVertex *v = newNodes[iv];
    entities[newNodesEntity[iv]]->addMeshVertex(v);
  }

  for(size_t iel = 0; iel < newElements.size(); iel++) {
    MElement *el = newElements[iel];
    entities[newElementsEntity[iel]]->addElement(el);
  }

  m->destroyMeshCaches();
  CTX::instance()->mesh.changed = ENT_ALL;

  return view;
}

==> anc/DuplicateNodes.h <==
// Gmsh - Copyright (C) 1997-2025 C. Geuzaine, J.-F. Remacle
//
// See the LICENSE.txt file in the Gmsh root directory for license information.
// Please report all issues on https://gitlab.onelab.info/gmsh/gmsh/issues.

#ifndef DUPLICATE_NODES_H
#define DUPLICATE_NODES_H

#include "Plugin.h"

extern "C" {
GMSH_Plugin *GMSH_RegisterDuplicateNodesPlugin();
}

class GMSH_DuplicateNodesPlugin : public GMSH_PostPlugin {
public:
  GMSH_DuplicateNodesPlugin() {}
  std::string getName() const { return "DuplicateNodes"; }
  std::string getShortHelp() const { return "Duplicate nodes"; }
  std::string getHelp() const;
  int getNbOptions() const;
  StringXNumber *getOption(int iopt);
  PView *execute(PView *);
};

#endif


==> anc/laplacian_2D_TFEM.py <==
# This code shows how tempered finite element method (TFEM) along with DuplicateNodes gmsh plugin 
# (for the implementation of the plugin, cf. https://gitlab.onelab.info/gmsh/gmsh) can be used to
# trivially implement the discontinuous Galerkin method (DG) within FEM-based code.

# This code is a simpler version of the code "laplacian_2D_TFEM_mixte.py", since this code uses only
# triangular elements. It is therefore easier to understand.

# For more information about TFEM-DG, see the companion papers `DG = FEM + flat elements' (Part I:
# Diffusion, Part II: Convection).


import gmsh
import numpy as np
import scipy as scp


# Get solution in np.ndarray evaluated in points from the np.ndarray x
def solution(x: np.ndarray) -> np.ndarray:
    return np.cos(2*np.pi*x[...,0]) * np.sin(2*np.pi*x[...,1])
  
    
# Get solution gradient in np.ndarray evaluated in points from the np.ndarray x
def grad(x: np.ndarray) -> np.ndarray:
    dx = -2*np.pi * np.sin(2*np.pi*x[...,0]) * np.sin(2*np.pi*x[...,1])
    dy = 2*np.pi * np.cos(2*np.pi*x[...,0]) * np.cos(2*np.pi*x[...,1])
    return np.stack([dx, dy], axis=-1)


# Get solution Laplacian in np.ndarray evaluated in points from the np.ndarray x
def lapl(x: np.ndarray) -> np.ndarray:
    return -8*np.pi**2 * np.cos(2*np.pi*x[...,0]) * np.sin(2*np.pi*x[...,1])


# Generate mesh of the unit square in gmsh
def mesh_unit_square(N: int):
   
    lc = 1/N
    # Corners of the unit square
    xs = [(0, 0), (0, 1), (1, 1), (1, 0)]
    ps = list(gmsh.model.geo.add_point(x[0], x[1], 0, lc) for x in xs)
    
    # Connect them by lines
    ls0 = list(gmsh.model.geo.add_line(p0, p1) for (p0, p1) in zip(ps, np.roll(ps, 1)))
    
    # Create surface from the lines
    s0 = gmsh.model.geo.add_plane_surface([gmsh.model.geo.add_curve_loop(ls0)])

    # Synchronize
    gmsh.model.geo.synchronize()
    
    # Create physical groups for better access to, e.g., the boundary nodes
    gmsh.model.add_physical_group(1, ls0, 10, "dirichlet")
    gmsh.model.add_physical_group(2, [s0], -1, "domain")
    
    # Generate the mesh
    gmsh.option.set_number("Mesh.Algorithm", 6)
    gmsh.model.mesh.generate(2)


# Implementation of the computation and visualisation of the discrete TFEM(-DG) solution on the unit square
# for the above defined exact solution. Dirichlet boundary conditions are used. Description of the function
# parameters follows:
#   N: int            - the number of nodes on one side of the square (h = 1 / N, as we compute on the unit square)
#   Jmin_alpha: float - exponent for the computation of Jmin = h ^ Jmin_alpha
#   view: bool        - set to true to visualize solution in gmsh
def laplacian_2D_TFEM(N: int, Jmin_alpha: float, view: bool=False) -> None:
    # Generate mesh of the unit square in gmsh
    mesh_unit_square(N)
    
    # Run the TFEM-DG plugin to insert artificial/dummy triangles along each edge of the existing mesh
    gmsh.plugin.set_number("DuplicateNodes", "ShrinkFactor", 0)
    gmsh.plugin.set_number("DuplicateNodes", "InsertMode", 1)
    gmsh.plugin.run("DuplicateNodes")
    gmsh.model.mesh.renumber_nodes()

    # Get the mesh nodes
    nodestag, nodes, _ = gmsh.model.mesh.get_nodes()
    # Reshape and consider only 2D coordinates
    nodes = nodes.reshape(-1,3)[:,:2]
    
    # Get the mesh elements
    ([etype], [etags], [elements]) = gmsh.model.mesh.get_elements(2)
    elements = elements.reshape(etags.shape[0], -1)-1
    
    # Get quadrature points and quadrature weights on the reference element from gmsh; we set the quadrature
    # order high enough so that the integrals are computed exactly with error only on machine precision
    qp, qw = gmsh.model.mesh.get_integration_points(etype, "Gauss4")
    qp = qp.reshape(-1, 3)

    # Get the values of the basis functions on the reference element in quadrature points
    _, f, _ = gmsh.model.mesh.get_basis_functions(etype, qp.flat, "Lagrange")
    f = f.reshape(qp.shape[0], elements.shape[1])
    # Get the values of the gradients of the basis functions on the reference element in quadrature points
    _, gf, _ = gmsh.model.mesh.get_basis_functions(etype, qp.flat, "GradLagrange")
    gf = gf.reshape(qp.shape[0], elements.shape[1], 3)[:,:,:2]

    # Precompute gradients on each element and store in the container gfx
    # Start with computing the determinants of the transfer mappings from the reference element
    xel = nodes[elements[:,:3]]
    dxdxi = np.empty([elements.shape[0], 2, 2])
    dxdxi[:,:,0] = xel[:,1,:] - xel[:,0,:]
    dxdxi[:,:,1] = xel[:,2,:] - xel[:,0,:]
    
    det = dxdxi[:, 0, 0]*dxdxi[:, 1, 1]-dxdxi[:, 1, 0]*dxdxi[:, 0, 1]
    # Before using the TFEM trick we remember which elements are valid in the sense that their area is positive
    valid = det > 1e-12
    
    # The infamous TFEM trick
    h = 1 / N
    Jmin = h ** Jmin_alpha
    det = np.maximum(det, Jmin)
    
    # Inverse of the Jacobi matrix of the transfer mapping for each element
    dxidx = np.empty_like(dxdxi)
    dxidx[:, 0, 0] =   dxdxi[:, 1, 1] / det
    dxidx[:, 0, 1] = - dxdxi[:, 0, 1] / det
    dxidx[:, 1, 0] = - dxdxi[:, 1, 0] / det
    dxidx[:, 1, 1] =   dxdxi[:, 0, 0] / det

    # And finally the gradients on each element; note that these are influenced by the TFEM trick above
    gfx = np.einsum("qfy, eyx -> eqfx", gf, dxidx)
    
    # Compute the stiffness matrix integrals over each element using quadratures
    localmat = np.einsum("eqfx, eqgx, q, e -> efg", gfx, gfx, qw, det)
    # Compute the coordinates of the quadrature points on each element
    xqp = np.einsum("qf, efx -> eqx", f, xel)
    # Evaluate the right hand side in these quadrature points
    rhs = -lapl(xqp)
    # Compute the right-hand side integrals over each element using quadratures
    localvec = np.einsum("qf, eq, q, e -> ef", f, rhs, qw, det)

    # Boundary conditions - earlier, we denoted the boundary physical group to which we prescribe the Dirichlet
    # b.c. with the tag 10 - here we retrieve these node
    bnodes = gmsh.model.mesh.get_nodes_for_physical_group(1, 10)
    bndnodestag = np.unique(bnodes[0])
    isbnd = np.full(nodestag.shape, False)
    isbnd[bndnodestag-1] = True
    ebnd, nbnd = np.where(isbnd[elements])
    
    # We modify the above computed integrals such that the Dirichlet b.c. is enforced
    xbnd = nodes[elements[ebnd, nbnd]]
    localvec[ebnd, nbnd] = solution(xbnd)
    localmat[ebnd, nbnd, :] = 0
    localmat[ebnd, nbnd, nbnd] = 1

    # Assembly of the stiffness matrix
    rows = np.repeat(elements, elements.shape[1], axis=1).ravel()
    cols = np.tile(elements, (1, elements.shape[1])).ravel()
    stiff = scp.sparse.coo_matrix((localmat.ravel(), (rows, cols))).tocsr()

    # Assembly of the RHS 
    rhs = np.bincount(elements.ravel().astype(np.int64), weights=localvec.ravel())

    # Solve 
    sol = scp.sparse.linalg.spsolve(stiff, rhs)
    
    # Evaluate the exact solution and its gradient at quadrature points
    anaqp = solution(xqp)
    qradanaqp = grad(xqp)
    
    # Evaluate the FEM solution and its gradient at quadrature points 
    solqp = np.einsum("ef, qf -> eq", sol[elements], f)
    gradqp = np.einsum("ef, eqfx -> eqx", sol[elements], gfx)

    # Compute the errors using quadratures
    errorL2 = np.einsum("eq, q, e -> ", ((solqp-anaqp)**2)[valid], qw, det[valid])**0.5
    errorH1 = np.einsum("eqx, q, e -> ", ((gradqp-qradanaqp)**2)[valid], qw, det[valid])**0.5

    # Visualize the solution in gmsh.view
    if view :
        view = gmsh.view.add("solution")
        gmsh.view.add_homogeneous_model_data(view, 0, gmsh.model.get_current(), "NodeData", nodestag, sol.flat)
        gmsh.option.set_number("View[0].IntervalsType", 3)
        gmsh.option.set_number("View[0].Light", 0)
        gmsh.fltk.run()
    
    # Print the above computed errors
    print(f"N: {N} detmin: {Jmin} Jmin_alpha: {Jmin_alpha} ErrorL2: {errorL2} ErrorH1: {errorH1}")


if __name__ == "__main__":
    
    if not gmsh.isInitialized():
        gmsh.initialize()
        
    # Setting 0 instead of 10 on the following line tells gmsh to not write anything into stdout
    # In that case only error of the method is present in stdout and it can be read more easily
    gmsh.option.set_number("General.Verbosity", 10)
    
    N = 25
    Jmin_alpha = 4.0
        
    laplacian_2D_TFEM(N, Jmin_alpha, view=True)


==> anc/laplacian_2D_TFEM_mixte.py <==
# This code shows how tempered finite element method (TFEM) along with DuplicateNodes gmsh plugin 
# (for the implementation of the plugin, cf. https://gitlab.onelab.info/gmsh/gmsh) can be used to
# trivially implement the discontinuous Galerkin method (DG) within FEM-based code.

# This code is a generalisation of the code "laplacian_2D_TFEM.py", since this code can handle all
# the combinations of triangles and quadrangles used in TFEM-DG. 

# For more information about TFEM-DG, see the companion papers `DG = FEM + flat elements' (Part I:
# Diffusion, Part II: Convection).


import gmsh
import numpy as np
import scipy as scp


# Get solution in np.ndarray evaluated in points from the np.ndarray x
def solution(x: np.ndarray) -> np.ndarray:
    return np.cos(2*np.pi*x[...,0]) * np.sin(2*np.pi*x[...,1])
  
    
# Get solution gradient in np.ndarray evaluated in points from the np.ndarray x
def grad(x: np.ndarray) -> np.ndarray:
    dx = -2*np.pi * np.sin(2*np.pi*x[...,0]) * np.sin(2*np.pi*x[...,1])
    dy = 2*np.pi * np.cos(2*np.pi*x[...,0]) * np.cos(2*np.pi*x[...,1])
    return np.stack([dx, dy], axis=-1)


# Get solution Laplacian in np.ndarray evaluated in points from the np.ndarray x
def lapl(x: np.ndarray) -> np.ndarray:
    return -8*np.pi**2 * np.cos(2*np.pi*x[...,0]) * np.sin(2*np.pi*x[...,1])


# Generate mesh of the unit square in gmsh
def mesh_unit_square(N: int):
   
    lc = 1/N
    # Corners of the unit square
    xs = [(0, 0), (0, 1), (1, 1), (1, 0)]
    ps = list(gmsh.model.geo.add_point(x[0], x[1], 0, lc) for x in xs)
    
    # Connect them by lines
    ls0 = list(gmsh.model.geo.add_line(p0, p1) for (p0, p1) in zip(ps, np.roll(ps, 1)))
    
    # Create surface from the lines
    s0 = gmsh.model.geo.add_plane_surface([gmsh.model.geo.add_curve_loop(ls0)])

    # Recombine triangles into quads
    gmsh.model.geo.mesh.set_recombine(2, s0)
    
    # Synchronize
    gmsh.model.geo.synchronize()
    
    # Create physical groups for better access to, e.g., the boundary nodes
    gmsh.model.add_physical_group(1, ls0, 10, "dirichlet")
    gmsh.model.add_physical_group(2, [s0], -1, "domain")
    
    # Generate the mesh
    gmsh.option.set_number("Mesh.Algorithm", 6)
    gmsh.model.mesh.generate(2)


# Implementation of the computation and visualisation of the discrete TFEM(-DG) solution on the unit square
# for the above defined exact solution. Dirichlet boundary conditions are used. Description of the function
# parameters follows:
#   N: int            - the number of nodes on one side of the square (h = 1 / N, as we compute on the unit square)
#   Jmin_alpha: float - exponent for the computation of Jmin = h ^ Jmin_alpha
#   view: bool        - set to true to visualize solution in gmsh
def laplacian_2D_TFEM(N: int, Jmin_alpha: float, view: bool=False) -> None:
    # Generate mesh of the unit square in gmsh
    mesh_unit_square(N)
    
    # Run the TFEM-DG plugin to insert artificial/dummy triangles along each edge of the existing mesh
    gmsh.plugin.set_number("DuplicateNodes", "ShrinkFactor", 0.)
    gmsh.plugin.set_number("DuplicateNodes", "InsertMode", 1)
    gmsh.plugin.run("DuplicateNodes")
    gmsh.model.mesh.renumber_nodes()

    # Get the mesh nodes
    nodestag, nodes, _ = gmsh.model.mesh.get_nodes()
    # Reshape and consider only 2D coordinates
    nodes = nodes.reshape(-1,3)[:,:2]
    
    # Get the mesh elements
    _, tri_nodes = gmsh.model.mesh.get_elements_by_type(2)
    _, quad_nodes = gmsh.model.mesh.get_elements_by_type(3)
    
    tri_nodes = tri_nodes.reshape(-1,3) - 1
    quad_nodes = quad_nodes.reshape(-1,4) - 1
    
    # Get quadrature points and quadrature weights on the reference element from gmsh; we set the quadrature
    # order high enough so that the integrals are computed exactly with error only on machine precision
    tri_qp, tri_qw = gmsh.model.mesh.get_integration_points(2, "Gauss4")
    tri_qp = tri_qp.reshape(-1, 3)
    
    quad_qp, quad_qw = gmsh.model.mesh.get_integration_points(3, "Gauss4")
    quad_qp = quad_qp.reshape(-1, 3)

    # Get the values of the basis functions on the reference element in quadrature points
    _, tri_f, _ = gmsh.model.mesh.get_basis_functions(2, tri_qp.flat, "Lagrange")
    tri_f = tri_f.reshape(-1,3)
    
    _, quad_f, _ = gmsh.model.mesh.get_basis_functions(3, quad_qp.flat, "Lagrange")
    quad_f = quad_f.reshape(-1,4)

    # Get the values of the gradients of the basis functions on the reference element in quadrature points
    _, tri_gf, _ = gmsh.model.mesh.get_basis_functions(2, tri_qp.flat, "GradLagrange")
    tri_gf = tri_gf.reshape(tri_qp.shape[0], 3, 3)[:,:,:2]

    _, quad_gf, _ = gmsh.model.mesh.get_basis_functions(3, quad_qp.flat, "GradLagrange")
    quad_gf = quad_gf.reshape(-1,4,3)[:,:,:2]
    

    # Precompute gradients on each element and store in the container gfx
    # Start with computing the determinants of the transfer mappings from the reference element
    tri_xel = nodes[tri_nodes]
    tri_dxdxi = np.empty([tri_nodes.shape[0], 2, 2])
    tri_dxdxi[:,:,0] = tri_xel[:,1,:] - tri_xel[:,0,:]
    tri_dxdxi[:,:,1] = tri_xel[:,2,:] - tri_xel[:,0,:]
    
    quad_xel = nodes[quad_nodes]  
    quad_dxdxi = np.einsum("qfi, efx -> eqxi", quad_gf, quad_xel)
    
    tri_det = tri_dxdxi[:, 0, 0]*tri_dxdxi[:, 1, 1]-tri_dxdxi[:, 1, 0]*tri_dxdxi[:, 0, 1]
    quad_det = quad_dxdxi[:, :, 0, 0] * quad_dxdxi[:, :, 1, 1] - quad_dxdxi[:, :, 1, 0] * quad_dxdxi[:, :, 0, 1]
    
    # Before using the TFEM trick we remember which elements are valid in the sense that their area is positive
    tri_valid = tri_det > 1e-12
    quad_valid = np.all(quad_det > 1e-12, axis=1)
    
    # The infamous TFEM trick
    h = 1 / N
    Jmin = h ** Jmin_alpha
    tri_det = np.maximum(tri_det, Jmin)
    quad_det = np.maximum(quad_det, Jmin)
    
    # Inverse of the Jacobi matrix of the transfer mapping for each element
    tri_dxidx = np.empty_like(tri_dxdxi)
    tri_dxidx[:, 0, 0] =   tri_dxdxi[:, 1, 1] / tri_det
    tri_dxidx[:, 0, 1] = - tri_dxdxi[:, 0, 1] / tri_det
    tri_dxidx[:, 1, 0] = - tri_dxdxi[:, 1, 0] / tri_det
    tri_dxidx[:, 1, 1] =   tri_dxdxi[:, 0, 0] / tri_det
    
    quad_dxidx = np.empty_like(quad_dxdxi)
    quad_dxidx[:, :, 0, 0] =   quad_dxdxi[:, :, 1, 1] / quad_det
    quad_dxidx[:, :, 0, 1] = - quad_dxdxi[:, :, 0, 1] / quad_det
    quad_dxidx[:, :, 1, 0] = - quad_dxdxi[:, :, 1, 0] / quad_det
    quad_dxidx[:, :, 1, 1] =   quad_dxdxi[:, :, 0, 0] / quad_det

    # And finally the gradients on each element; note that these are influenced by the TFEM trick above
    tri_gfx = np.einsum("qfy, eyx -> eqfx", tri_gf, tri_dxidx)
    quad_gfx = np.einsum("qfy, eqyx -> eqfx", quad_gf, quad_dxidx)
    
    # Compute the stiffness matrix integrals over each element using quadratures
    tri_localmat = np.einsum("eqfx, eqgx, q, e -> efg", tri_gfx, tri_gfx, tri_qw, tri_det)
    quad_localmat = np.einsum("eqfx, eqgx, q, eq -> efg", quad_gfx, quad_gfx, quad_qw, quad_det)
    
    # Compute the coordinates of the quadrature points on each element
    tri_xqp = np.einsum("qf, efx -> eqx", tri_f, tri_xel)
    quad_xqp = np.einsum("qf, efx -> eqx", quad_f, quad_xel) 
    
    # Evaluate the right hand side in these quadrature points
    tri_rhs = -lapl(tri_xqp)
    quad_rhs = -lapl(quad_xqp)
    
    # Compute the right-hand side integrals over each element using quadratures
    tri_localvec = np.einsum("qf, eq, q, e -> ef", tri_f, tri_rhs, tri_qw, tri_det)
    quad_localvec = np.einsum("qf, eq, q, eq -> ef", quad_f, quad_rhs, quad_qw, quad_det)

    # Boundary conditions - earlier, we denoted the boundary physical group to which we prescribe the Dirichlet
    # b.c. with the tag 10 - here we retrieve these node
    bnodes = gmsh.model.mesh.get_nodes_for_physical_group(1, 10)
    bndnodestag = np.unique(bnodes[0])
    isbnd = np.full(nodestag.shape, False)
    isbnd[bndnodestag-1] = True
    tri_ebnd, tri_nbnd = np.where(isbnd[tri_nodes])
    quad_ebnd, quad_nbnd = np.where(isbnd[quad_nodes])
    
    # We modify the above computed integrals such that the Dirichlet b.c. is enforced
    tri_xbnd = nodes[tri_nodes[tri_ebnd, tri_nbnd]]
    tri_localvec[tri_ebnd, tri_nbnd] = solution(tri_xbnd)
    tri_localmat[tri_ebnd, tri_nbnd, :] = 0
    tri_localmat[tri_ebnd, tri_nbnd, tri_nbnd] = 1
    
    quad_xbnd = nodes[quad_nodes[quad_ebnd, quad_nbnd]]
    quad_localvec[quad_ebnd, quad_nbnd] = solution(quad_xbnd)
    quad_localmat[quad_ebnd, quad_nbnd, :] = 0
    quad_localmat[quad_ebnd, quad_nbnd, quad_nbnd] = 1

    #  Assembly of the stiffness matrix contributions
    tri_rows = np.repeat(tri_nodes, tri_nodes.shape[1], axis=1).ravel()
    tri_cols = np.tile(tri_nodes, (1, tri_nodes.shape[1])).ravel()
    tri_data = tri_localmat.ravel()

    quad_rows = np.repeat(quad_nodes, quad_nodes.shape[1], axis=1).ravel()
    quad_cols = np.tile(quad_nodes, (1, quad_nodes.shape[1])).ravel()
    quad_data = quad_localmat.ravel()

    # Global stiffness matrix
    rows = np.concatenate([tri_rows, quad_rows])
    cols = np.concatenate([tri_cols, quad_cols])
    data = np.concatenate([tri_data, quad_data])

    stiff = scp.sparse.coo_matrix((data, (rows, cols))).tocsr()

    # Assembly of the RHS 
    rhs = np.zeros(nodes.shape[0])
    rhs += np.bincount(tri_nodes.ravel().astype(np.int64), weights=tri_localvec.ravel(), minlength=nodes.shape[0])
    rhs += np.bincount(quad_nodes.ravel().astype(np.int64), weights=quad_localvec.ravel(), minlength=nodes.shape[0])

    # Solve 
    sol = scp.sparse.linalg.spsolve(stiff, rhs)
    
    # Evaluate the exact solution and its gradient at quadrature points
    tri_anaqp = solution(tri_xqp)
    tri_qradanaqp = grad(tri_xqp)
    quad_anaqp = solution(quad_xqp)
    quad_qradanaqp = grad(quad_xqp)
    
    # Evaluate the FEM solution and its gradient at quadrature points 
    tri_solqp = np.einsum("ef, qf -> eq", sol[tri_nodes], tri_f)
    tri_gradqp = np.einsum("ef, eqfx -> eqx", sol[tri_nodes], tri_gfx)
    quad_solqp = np.einsum("ef, qf -> eq", sol[quad_nodes], quad_f)
    quad_gradqp = np.einsum("ef, eqfx -> eqx", sol[quad_nodes], quad_gfx)

    # Compute the errors using quadratures
    tri_errorL2 = np.einsum("eq, q, e -> ", ((tri_solqp-tri_anaqp)**2)[tri_valid], tri_qw, tri_det[tri_valid])**0.5
    tri_errorH1 = np.einsum("eqx, q, e -> ", ((tri_gradqp-tri_qradanaqp)**2)[tri_valid], tri_qw, tri_det[tri_valid])**0.5
    quad_errorL2 = np.einsum("eq, q, eq -> ", ((quad_solqp-quad_anaqp)**2)[quad_valid], quad_qw, quad_det[quad_valid])**0.5
    quad_errorH1 = np.einsum("eqx, q, eq -> ", ((quad_gradqp-quad_qradanaqp)**2)[quad_valid], quad_qw, quad_det[quad_valid])**0.5

    # Visualize the solution in gmsh.view
    if view :
        view = gmsh.view.add("solution")
        gmsh.view.add_homogeneous_model_data(view, 0, gmsh.model.get_current(), "NodeData", nodestag, sol.flat)
        gmsh.option.set_number("View[0].IntervalsType", 3)
        gmsh.option.set_number("View[0].Light", 0)
        gmsh.fltk.run()
    
    # Print the above computed errors
    print(f"N: {N} detmin: {Jmin} Jmin_alpha: {Jmin_alpha} tri_ErrorL2: {tri_errorL2} tri_ErrorH1: {tri_errorH1}, quad_ErrorL2: {quad_errorL2} quad_ErrorH1: {quad_errorH1}")


if __name__ == "__main__":
    
    if not gmsh.isInitialized():
        gmsh.initialize()
        
    # Setting 0 instead of 10 on the following line tells gmsh to not write anything into stdout
    # In that case only error of the method is present in stdout and it can be read more easily
    gmsh.option.set_number("General.Verbosity", 10)
    
    N = 25
    Jmin_alpha = 4.0
        
    laplacian_2D_TFEM(N, Jmin_alpha, view=True)


==> anc/readme.html <==
<html>

<body>

     <p><b>Index of Supplementary Materials</b></p>
     <p>Title of paper: <i>DG = FEM + flat elements, Part I: Diffusion</i></p>



     <p>Authors: <i>JIŘÍ SZOTKOWSKI, VÁCLAV KUČERA, CHI-WANG SHU, ANTOINE QUIRINY, JONATHAN LAMBRECHTS, NICOLAS MOËS,
               AND JEAN-FRANÇOIS REMACLE</i></p>



     <p>File: <a href="laplacian_2D_TFEM.py"></a>laplacian_2D_TFEM.py</p>
     <p>Type: Python program </p>
     <p>Contents: This code shows how tempered finite element method (TFEM) along with DuplicateNodes gmsh plugin (for
          the implementation of the plugin,
          cf. <a href="https://gitlab.onelab.info/gmsh/gmsh">https://gitlab.onelab.info/gmsh/gmsh</a> or
          DuplicateNodes.cpp below) can be used to
          trivially implement the
          discontinuous Galerkin method (DG) within FEM-based code.

          This code is a simpler version of the code "laplacian_2D_TFEM_mixte.py", since this code uses only
          triangular elements. It is therefore easier to understand.

     </p>

     <p>File: <a href="laplacian_2D_TFEM_mixte.py"></a>laplacian_2D_TFEM_mixte.py</p>
     <p>Type: Python program </p>
     <p>Contents: This code is a generalisation of the code "laplacian_2D_TFEM.py", since this code can handle all
          the combinations of triangles and quadrangles used in TFEM-DG.

     </p>

     <p>File: <a href="DuplicateNodes.cpp"></a>DuplicateNodes.cpp</p>
     <p>Type: Plugin for gmsh written in C++ </p>
     <p>Contents: This code enhances 2D meshes by inserting dummy zero-measure elements along each edge of every
          element, needs to be inserted to gmsh plugin.

     </p>

     <p>File: <a href="DuplicateNodes.hpp"></a>DuplicateNodes.hpp</p>
     <p>Type: C++ header file</p>
     <p>Contents: Header for DuplicateNodes.cpp gmsh plugin.

     </p>


     <script defer
          src="https://static.cloudflareinsights.com/beacon.min.js/v8c78df7c7c0f484497ecbca7046644da1771523124516"
          integrity="sha512-8DS7rgIrAmghBFwoOTujcf6D9rXvH8xm8JQ1Ja01h9QX8EzXldiszufYa4IFfKdLUKTTrnSFXLDkUEOTrZQ8Qg=="
          data-cf-beacon='{"version":"2024.11.0","token":"d683583268514174881dae42f23ed67d","server_timing":{"name":{"cfCacheStatus":true,"cfEdge":true,"cfExtPri":true,"cfL4":true,"cfOrigin":true,"cfSpeedBrain":true},"location_startswith":null}}'
          crossorigin="anonymous"></script>
</body>

</html>
